On Fibonacci Ensembles: An Alternative Approach to Ensemble Learning Inspired by the Timeless Architecture of the Golden Ratio

Nature rarely reveals her secrets bluntly, yet in the Fibonacci sequence she grants us a glimpse of her quiet architecture of growth, harmony, and recursive stability \citep{Koshy2001Fibonacci, Livio2002GoldenRatio}. From spiral galaxies to the unfolding of leaves, this humble sequence reflects a universal grammar of balance. In this work, we introduce \emph{Fibonacci Ensembles}, a mathematically principled yet philosophically inspired framework for ensemble learning that complements and extends classical aggregation schemes such as bagging, boosting, and random forests \citep{Breiman1996Bagging, Breiman2001RandomForests, Friedman2001GBM, Zhou2012Ensemble, HastieTibshiraniFriedman2009ESL}. Two intertwined formulations unfold: (1) the use of normalized Fibonacci weights -- tempered through orthogonalization and Rao--Blackwell optimization -- to achieve systematic variance reduction among base learners, and (2) a second-order recursive ensemble dynamic that mirrors the Fibonacci flow itself, enriching representational depth beyond classical boosting. The resulting methodology is at once rigorous and poetic: a reminder that learning systems flourish when guided by the same intrinsic harmonies that shape the natural world. Through controlled one-dimensional regression experiments using both random Fourier feature ensembles \citep{RahimiRecht2007RFF} and polynomial ensembles, we exhibit regimes in which Fibonacci weighting matches or improves upon uniform averaging and interacts in a principled way with orthogonal Rao--Blackwellization. These findings suggest that Fibonacci ensembles form a natural and interpretable design point within the broader theory of ensemble learning.

==> anc/README.txt <==
Ancillary code for "On Fibonacci Ensembles" (arXiv:2512.22284v2)
Ernest Fokoue -- epfeqa@rit.edu

Requires: numpy, matplotlib, statsmodels (real-data section only).

  common.py          base learners (RFF, polynomial), weighting laws, whitening
  baselines.py       Pinsker, blockwise James-Stein, oracle and best-simplex weights
  rsweep.py          Section 7: sweep over the geometric ratio r
  wide_perm.py       Section 7: wide sweep + permutation (order-dependence) study
  sequence_study.py  Section 8: sequence-model comparison with classical shrinkage
  real_data.py       Section 9: Nile / sunspots / El Nino held-out prediction
  figs.py            regenerates Figures 1-3
  fig_classical.py   regenerates Figure 4

All randomness is seeded; results in the paper are reproduced exactly.


==> anc/baselines.py <==
"""Classical ordered-shrinkage baselines: Pinsker, blockwise James-Stein, oracle."""
import numpy as np
PHI = (1+5**0.5)/2

# ---- simplex weighting laws (ensemble view: sum w = 1) ----
def w_uniform(M):        return np.ones(M)/M
def w_geometric(M, r):
    if abs(r-1)<1e-12: return np.ones(M)/M
    w = r**np.arange(1, M+1); return w/w.sum()
def w_fibonacci(M):
    F=[1.,1.]
    for _ in range(2,M): F.append(F[-1]+F[-2])
    F=np.array(F[:M]); return F/F.sum()

# ---- ordered shrinkage (sequence view: w_m in [0,1], no sum constraint) ----
def w_pinsker(yhat, noise_var, beta=2.0, Q=None):
    """Pinsker minimax-linear weights on a Sobolev ellipsoid a_m = m^beta."""
    M = len(yhat); a = np.arange(1, M+1, dtype=float)**beta
    if Q is None:                              # calibrate Q from the data
        Q = max(np.sum(a**2 * np.maximum(yhat**2 - noise_var, 0.0)), 1e-12)
    lo, hi = a[0]*(1+1e-12), a[-1]*1e6
    for _ in range(200):                       # bisection on mu
        mu = 0.5*(lo+hi)
        lhs = noise_var*np.sum(a*np.maximum(mu-a, 0.0))
        if lhs < Q: lo = mu
        else:       hi = mu
    mu = 0.5*(lo+hi)
    return np.clip(1.0 - a/mu, 0.0, 1.0)

def w_block_stein(yhat, noise_var, growth=1.6):
    """Blockwise James-Stein shrinkage over weakly geometric blocks."""
    M = len(yhat); w = np.zeros(M); start = 0; size = 1
    while start < M:
        end = min(M, start+int(round(size)))
        idx = np.arange(start, end); L = len(idx)
        energy = np.sum(yhat[idx]**2)
        shrink = 0.0 if energy <= 0 else max(0.0, 1.0 - noise_var*L/energy)
        w[idx] = shrink
        start = end; size = max(size*growth, size+1)
    return w

def w_oracle_shrink(theta, noise_var):
    """Ideal diagonal linear weights w_m = theta_m^2/(theta_m^2 + var)."""
    return theta**2/(theta**2 + noise_var)

def w_oracle_simplex(theta, noise_var):
    """Exact minimiser of  sum_m (w_m-1)^2 theta_m^2 + w_m^2 v
       subject to  sum_m w_m = 1,  w_m >= 0.

    KKT: w_m = max(0, (theta_m^2 + mu)/(theta_m^2 + v)) with mu set by sum w = 1.
    Solved by bisection on mu (the map mu -> sum w is increasing)."""
    t2 = theta**2; v = noise_var
    def total(mu): return np.sum(np.maximum(0.0, (t2+mu)/(t2+v)))
    lo, hi = -float(t2.max())-1.0, float(v)+float(t2.max())+1.0
    for _ in range(300):
        mid = 0.5*(lo+hi)
        if total(mid) < 1.0: lo = mid
        else:                hi = mid
    mu = 0.5*(lo+hi)
    w = np.maximum(0.0, (t2+mu)/(t2+v))
    return w/w.sum()


==> anc/common.py <==
import numpy as np
PHI = (1+5**0.5)/2

def fib_weights(M):
    F=[1.0,1.0]
    for i in range(2,M): F.append(F[-1]+F[-2])
    F=np.array(F[:M]); return F/F.sum()

def geom_weights(M, r):
    if abs(r-1.0)<1e-12: return np.ones(M)/M
    w = r**np.arange(1,M+1); return w/w.sum()

def f_sin(x):  return np.sin(2*np.pi*x)
def f_sinc(x): return np.sinc(x/np.pi)   # sin(x)/x

TARGETS = {'sin': (f_sin, 0.0, 1.0), 'sinc': (f_sinc, -3.0, 3.0)}

def make_rff_learners(Xtr, ytr, Xev, M, lam, rng, D=60):
    """RFF ridge learners ordered by INCREASING frequency (decreasing lengthscale)."""
    lengthscales = np.logspace(np.log10(0.60), np.log10(0.03), M)   # ordered: smooth -> wiggly
    Htr = np.zeros((len(Xtr), M)); Hev = np.zeros((len(Xev), M))
    for m, ell in enumerate(lengthscales):
        w = rng.normal(0, 1.0/ell, D); b = rng.uniform(0, 2*np.pi, D)
        Ztr = np.sqrt(2.0/D)*np.cos(np.outer(Xtr, w)+b)
        Zev = np.sqrt(2.0/D)*np.cos(np.outer(Xev, w)+b)
        A = Ztr.T@Ztr + lam*np.eye(D)
        coef = np.linalg.solve(A, Ztr.T@ytr)
        Htr[:,m] = Ztr@coef; Hev[:,m] = Zev@coef
    return Htr, Hev

def make_poly_learners(Xtr, ytr, Xev, M, lam, rng):
    """Polynomial ridge learners ordered by INCREASING degree."""
    degrees = np.arange(1, M+1)
    Htr = np.zeros((len(Xtr), M)); Hev = np.zeros((len(Xev), M))
    s = max(abs(Xtr).max(), 1e-9)
    for m, d in enumerate(degrees):
        Ztr = np.vander(Xtr/s, d+1, increasing=True)
        Zev = np.vander(Xev/s, d+1, increasing=True)
        A = Ztr.T@Ztr + lam*np.eye(d+1)
        coef = np.linalg.solve(A, Ztr.T@ytr)
        Htr[:,m] = Ztr@coef; Hev[:,m] = Zev@coef
    return Htr, Hev

def orth_rb(Htr, Hev, ytr, ridge=1e-8):
    """Whitening + inverse-variance/LS-optimal weights on orthogonalized learners."""
    n = Htr.shape[0]
    G = Htr.T@Htr/n
    G = G + ridge*np.trace(G)/G.shape[0]*np.eye(G.shape[0])
    evals, evecs = np.linalg.eigh(G)
    evals = np.maximum(evals, 1e-12)
    Ginv_half = evecs@np.diag(evals**-0.5)@evecs.T
    Otr = Htr@Ginv_half; Oev = Hev@Ginv_half
    theta, *_ = np.linalg.lstsq(Otr, ytr, rcond=None)
    return Otr@theta, Oev@theta


==> anc/fig_classical.py <==
import numpy as np, sys, warnings
warnings.filterwarnings('ignore'); sys.path.insert(0,'/tmp/work')
import matplotlib; matplotlib.use('Agg'); import matplotlib.pyplot as plt
from baselines import *
def risk(w,th,v): return np.sum((w-1)**2*th**2+w**2*v)
GRID=np.concatenate([np.linspace(0.05,0.99,60),np.linspace(1.0,5.0,60)])
M,n,sig,reps=40,200,0.3,200; v=sig**2/n
decays=np.linspace(0.6,3.2,14)
keys=['Uniform','Fibonacci','Best geometric','Best simplex','Pinsker','Block Stein','Oracle shrinkage']
res={k:[] for k in keys}; rstars=[]
for d in decays:
    th=np.array([(m+1.)**-d for m in range(M)]); th*=2/np.linalg.norm(th)
    rs=GRID[int(np.argmin([risk(w_geometric(M,r),th,v) for r in GRID]))]; rstars.append(rs)
    rng=np.random.default_rng(0); acc={k:[] for k in keys}
    for _ in range(reps):
        y=th+rng.normal(0,np.sqrt(v),M)
        for k,w in {'Uniform':w_uniform(M),'Fibonacci':w_fibonacci(M),
                    'Best geometric':w_geometric(M,rs),'Best simplex':w_oracle_simplex(th,v),
                    'Pinsker':w_pinsker(y,v),'Block Stein':w_block_stein(y,v),
                    'Oracle shrinkage':w_oracle_shrink(th,v)}.items(): acc[k].append(risk(w,th,v))
    for k in keys: res[k].append(np.mean(acc[k]))

fig,axes=plt.subplots(1,2,figsize=(12.5,4.5))
ax=axes[0]
style={'Uniform':('#888','--','o'),'Fibonacci':('#B8860B','-','s'),'Best geometric':('#1f77b4','-','^'),
       'Best simplex':('#1f77b4',':','v'),'Pinsker':('#2ca02c','-','D'),'Block Stein':('#d62728','-','P'),
       'Oracle shrinkage':('#111',':','*')}
for k in keys:
    c,l,m=style[k]; ax.plot(decays,res[k],color=c,ls=l,marker=m,ms=4,lw=1.8,label=k)
ax.set_yscale('log'); ax.set_xlabel(r'signal decay exponent  $a$  ($\theta_m\propto m^{-a}$)')
ax.set_ylabel('integrated risk'); ax.grid(alpha=.3); ax.legend(fontsize=8,ncol=2)
ax.set_title('(a) Two tiers: simplex-constrained vs. ordered shrinkage')
ax.annotate('simplex constraint\n(sum w = 1)',xy=(2.4,res['Best simplex'][10]),xytext=(1.5,1.2),
            fontsize=9,color='#1f77b4',arrowprops=dict(arrowstyle='->',color='#1f77b4'))
ax.annotate('shrinkage\n$w_m\\in[0,1]$',xy=(2.4,res['Pinsker'][10]),xytext=(0.7,0.0015),
            fontsize=9,color='#2ca02c',arrowprops=dict(arrowstyle='->',color='#2ca02c'))
ax=axes[1]
ax.plot(decays,np.array(res['Best geometric'])/np.array(res['Best simplex']),'^-',color='#1f77b4',
        lw=2,label=r'best geometric / best simplex')
ax.plot(decays,np.array(res['Fibonacci'])/np.array(res['Best geometric']),'s-',color='#B8860B',
        lw=2,label=r'Fibonacci / best geometric')
ax.axhline(1,color='k',lw=1,ls=':')
ax.set_yscale('log'); ax.set_xlabel(r'signal decay exponent  $a$'); ax.set_ylabel('risk ratio')
ax.grid(alpha=.3); ax.legend(fontsize=9)
ax.set_title('(b) The family is nearly optimal; $\\varphi$ is not the right member')
plt.tight_layout(); plt.savefig('fig4_classical.png',dpi=160)
print('r* range:', round(min(rstars),3),'-',round(max(rstars),3))
print('best-geom/best-simplex range:',
      round(min(np.array(res['Best geometric'])/np.array(res['Best simplex'])),4),'-',
      round(max(np.array(res['Best geometric'])/np.array(res['Best simplex'])),4))
print('Fib/best-geom range:',
      round(min(np.array(res['Fibonacci'])/np.array(res['Best geometric'])),2),'-',
      round(max(np.array(res['Fibonacci'])/np.array(res['Best geometric'])),2))
print('best-simplex/Pinsker range:',
      round(min(np.array(res['Best simplex'])/np.array(res['Pinsker'])),1),'-',
      round(max(np.array(res['Best simplex'])/np.array(res['Pinsker'])),1))


==> anc/figs.py <==
import numpy as np, json, warnings
warnings.filterwarnings('ignore')
import matplotlib; matplotlib.use('Agg')
import matplotlib.pyplot as plt
from common import *
SIG=0.3; NTR=200; REPS=50

# ---- FIG 1: effective size / M-scaling  (the Theorem 2.1 refutation) ----
Ms=[2,3,5,8,12,20,30,50,80,120]
fig,axes=plt.subplots(1,2,figsize=(11,4.2))
ax=axes[0]
es=[1/np.sum(fib_weights(M)**2) for M in Ms]
ax.plot(Ms,es,'o-',color='#B8860B',lw=2,label=r'Fibonacci: $1/\sum\alpha_m^2$')
ax.plot(Ms,Ms,'k--',lw=1.5,label=r'Uniform: $M$')
ax.axhline(4.236,color='#B8860B',ls=':',lw=1.5)
ax.text(60,5.6,r'$\varphi^4/(\varphi^2-1)\approx 4.236$',color='#B8860B',fontsize=10)
ax.set_xscale('log'); ax.set_yscale('log')
ax.set_xlabel('number of base learners $M$'); ax.set_ylabel('effective ensemble size')
ax.set_title('(a) Fibonacci weights never use more than ~4.24 learners'); ax.legend(); ax.grid(alpha=.3)

ax=axes[1]
f,lo,hi=TARGETS['sin']; grid=np.linspace(lo,hi,2000); ftg=f(grid)
Ms2=[3,5,8,12,20,30,50]; fibI=[];uniI=[]
for M in Ms2:
    a=[];b=[]
    for rep in range(REPS):
        rng=np.random.default_rng(7000+rep)
        Xtr=rng.uniform(lo,hi,NTR); ytr=f(Xtr)+rng.normal(0,SIG,NTR)
        _,Hg=make_rff_learners(Xtr,ytr,grid,M,1e-3*NTR,rng)
        a.append(np.trapezoid((Hg@fib_weights(M)-ftg)**2,grid)/(hi-lo))
        b.append(np.trapezoid((Hg@geom_weights(M,1.0)-ftg)**2,grid)/(hi-lo))
    fibI.append(np.mean(a)); uniI.append(np.mean(b))
ax.plot(Ms2,fibI,'o-',color='#B8860B',lw=2,label='Fibonacci')
ax.plot(Ms2,uniI,'s--',color='k',lw=2,label='Uniform')
ax.set_xlabel('number of base learners $M$'); ax.set_ylabel('integrated squared error')
ax.set_title('(b) RFF / $\\sin(2\\pi x)$: uniform improves with $M$, Fibonacci does not')
ax.legend(); ax.grid(alpha=.3)
plt.tight_layout(); plt.savefig('fig1_effective_size.png',dpi=160); plt.close()

# ---- FIG 2: r-sweep ----
d=json.load(open('wide.json')); RS=np.array(d['RS'])
fig,axes=plt.subplots(2,2,figsize=(11,7.5))
titles={'rff_sin':'RFF  /  $\\sin(2\\pi x)$','rff_sinc':'RFF  /  $\\mathrm{sinc}(x)$',
        'poly_sin':'Polynomial  /  $\\sin(2\\pi x)$','poly_sinc':'Polynomial  /  $\\mathrm{sinc}(x)$'}
for ax,key in zip(axes.ravel(),['rff_sin','rff_sinc','poly_sin','poly_sinc']):
    for M,c in [(10,'#1f77b4'),(40,'#d62728')]:
        mu,se=[np.array(x) for x in d['wide'][f'{key}_{M}']]
        ax.plot(RS,mu,color=c,lw=2,label=f'$M={M}$')
        ax.fill_between(RS,mu-2*se,mu+2*se,color=c,alpha=.2)
        k=int(np.argmin(mu)); ax.plot(RS[k],mu[k],'*',color=c,ms=14)
    ax.axvline(PHI,color='#B8860B',lw=2,ls='--')
    ax.axvline(1.0,color='gray',lw=1,ls=':')
    ax.text(PHI+0.06,ax.get_ylim()[1]*0.82,r'$r=\varphi$'+'\n(Fibonacci)',color='#B8860B',fontsize=9)
    ax.text(1.02,ax.get_ylim()[1]*0.55,'uniform',color='gray',fontsize=8,rotation=90)
    ax.set_yscale('log'); ax.set_xlabel('geometric weight ratio $r$   ($w_m\\propto r^m$)')
    ax.set_ylabel('ISE'); ax.set_title(titles[key],fontsize=11); ax.legend(fontsize=9); ax.grid(alpha=.3)
plt.suptitle('Risk vs. weighting-law ratio $r$.  Stars = optimum.  $\\varphi$ is not it.',fontsize=12)
plt.tight_layout(); plt.savefig('fig2_r_sweep.png',dpi=160); plt.close()

# ---- FIG 3: permutation ----
fig,axes=plt.subplots(1,4,figsize=(15,3.4)); NPERM=400
for ax,(basis,tname) in zip(axes,[('rff','sin'),('rff','sinc'),('poly','sin'),('poly','sinc')]):
    M=10; f,lo,hi=TARGETS[tname]; grid=np.linspace(lo,hi,2000); ftg=f(grid)
    wf=fib_weights(M); rng0=np.random.default_rng(11)
    Xtr=rng0.uniform(lo,hi,NTR); ytr=f(Xtr)+rng0.normal(0,SIG,NTR)
    if basis=='rff': _,Hg=make_rff_learners(Xtr,ytr,grid,M,1e-3*NTR,rng0)
    else:            _,Hg=make_poly_learners(Xtr,ytr,grid,M,1e-3*NTR,rng0)
    nat=np.trapezoid((Hg@wf-ftg)**2,grid)/(hi-lo)
    v=np.array([np.trapezoid((Hg[:,rng0.permutation(M)]@wf-ftg)**2,grid)/(hi-lo) for _ in range(NPERM)])
    ax.hist(v,bins=40,color='#7fb3d5',edgecolor='white')
    ax.axvline(nat,color='#B8860B',lw=2.5,label='complexity order')
    ax.set_xlabel('ISE'); ax.set_title(f'{basis.upper()} / {tname}\n{100*np.mean(v<nat):.0f}% of shuffles beat it',fontsize=10)
    ax.legend(fontsize=8)
axes[0].set_ylabel('count of random orderings')
plt.suptitle('Fibonacci weighting is highly order-dependent (200+ random permutations of the same dictionary)',fontsize=11)
plt.tight_layout(); plt.savefig('fig3_permutation.png',dpi=160); plt.close()
print('figures written')


==> anc/real_data.py <==
"""Real-data study on ordered spectral dictionaries.

Datasets (all bundled with statsmodels; no download required):
  nile      annual flow volume of the Nile at Aswan, 1871-1970   (hydrology, Africa)
  sunspots  annual sunspot activity, 1700-2008                   (strong ~11yr cycle)
  elnino    monthly Pacific sea-surface temperature, 1950-2010    (climate)

No ground truth is available, so we report held-out predictive MSE over random
splits rather than integrated squared error.
"""
import numpy as np, sys, warnings
warnings.filterwarnings('ignore'); sys.path.insert(0,'/tmp/work')
from baselines import *
import statsmodels.api as sm

def load(name):
    if name=='nile':
        d=sm.datasets.nile.load_pandas().data
        x=d['year'].values.astype(float); y=d['volume'].values.astype(float)
    elif name=='sunspots':
        d=sm.datasets.sunspots.load_pandas().data
        x=d['YEAR'].values.astype(float); y=d['SUNACTIVITY'].values.astype(float)
    elif name=='elnino':
        d=sm.datasets.elnino.load_pandas().data
        y=d.drop(columns=['YEAR']).values.ravel().astype(float)
        x=np.arange(len(y),dtype=float)
        ok=~np.isnan(y); x,y=x[ok],y[ok]
    x=(x-x.mean())/x.std(); y=(y-y.mean())/y.std()
    return x,y

def build_dict(Xtr,ytr,Xte,M,lam,rng,D=60):
    """RFF ridge learners ordered smooth -> oscillatory."""
    ls=np.logspace(np.log10(1.5),np.log10(0.02),M)
    Htr=np.zeros((len(Xtr),M)); Hte=np.zeros((len(Xte),M))
    for m,ell in enumerate(ls):
        w=rng.normal(0,1/ell,D); b=rng.uniform(0,2*np.pi,D)
        Ztr=np.sqrt(2/D)*np.cos(np.outer(Xtr,w)+b); Zte=np.sqrt(2/D)*np.cos(np.outer(Xte,w)+b)
        c=np.linalg.solve(Ztr.T@Ztr+lam*np.eye(D), Ztr.T@ytr)
        Htr[:,m]=Ztr@c; Hte[:,m]=Zte@c
    return Htr,Hte

GRID=np.concatenate([np.linspace(0.05,0.99,40),np.linspace(1.0,4.0,40)])

def run(name,M=20,reps=100,frac=0.7,seed=0):
    x,y=load(name); n=len(x); ntr=int(frac*n)
    keys=['Uniform','Fibonacci','Geometric r* (CV)','Pinsker','Block Stein','Best single']
    acc={k:[] for k in keys}; rstars=[]
    for rep in range(reps):
        rng=np.random.default_rng(seed+rep)
        idx=rng.permutation(n); tr,te=idx[:ntr],idx[ntr:]
        Xtr,ytr,Xte,yte=x[tr],y[tr],x[te],y[te]
        lam=1e-2*ntr
        Htr,Hte=build_dict(Xtr,ytr,Xte,M,lam,rng)
        # inner split of the training set to choose r honestly
        k=int(0.75*ntr); itr,iva=np.arange(ntr)[:k],np.arange(ntr)[k:]
        Ha,Hb=Htr[itr],Htr[iva]
        rbest=GRID[int(np.argmin([np.mean((Hb@w_geometric(M,r)-ytr[iva])**2) for r in GRID]))]
        rstars.append(rbest)
        # coefficient view for shrinkage methods
        G=Htr.T@Htr/ntr; G=G+1e-8*np.trace(G)/M*np.eye(M)
        ev,V=np.linalg.eigh(G); ev=np.maximum(ev,1e-12); Gi=V@np.diag(ev**-0.5)@V.T
        Otr,Ote=Htr@Gi,Hte@Gi
        c=Otr.T@ytr/ntr
        resid=ytr-Otr@c; nv=max(np.var(resid)/ntr,1e-12)
        preds={
          'Uniform':            Hte@w_uniform(M),
          'Fibonacci':          Hte@w_fibonacci(M),
          'Geometric r* (CV)':  Hte@w_geometric(M,rbest),
          'Pinsker':            Ote@(w_pinsker(c,nv)*c),
          'Block Stein':        Ote@(w_block_stein(c,nv)*c),
          'Best single':        Hte[:,int(np.argmin([np.mean((Htr[:,j]-ytr)**2) for j in range(M)]))],
        }
        for k_,p in preds.items(): acc[k_].append(np.mean((p-yte)**2))
    return {k:(float(np.mean(v)),float(np.std(v)/np.sqrt(reps))) for k,v in acc.items()}, float(np.mean(rstars))

if __name__=='__main__':
    order=['Uniform','Fibonacci','Geometric r* (CV)','Pinsker','Block Stein','Best single']
    print("REAL DATA -- held-out predictive MSE (standardised units), 100 random 70/30 splits, M=20\n")
    print(f"{'dataset':10s} {'n':>5s} {'mean r*':>8s}" + "".join(f"{h:>20s}" for h in order))
    for name in ['nile','sunspots','elnino']:
        x,_=load(name); r,rs=run(name)
        print(f"{name:10s} {len(x):5d} {rs:8.2f}" + "".join(f"{r[h][0]:12.4f}+-{r[h][1]:5.4f}" for h in order))


==> anc/rsweep.py <==
import numpy as np, warnings, json
warnings.filterwarnings('ignore')
from common import *

SIG=0.3; NTR=200; NTE=1000; REPS=50
RS = np.concatenate([np.linspace(0.40,0.95,12), np.linspace(1.00,3.00,41)])

def sweep(basis, tname, M):
    f, lo, hi = TARGETS[tname]
    grid = np.linspace(lo,hi,2000); ftg = f(grid)
    ise = np.zeros((REPS,len(RS))); mse = np.zeros((REPS,len(RS)))
    fib_ise=np.zeros(REPS); fib_mse=np.zeros(REPS)
    wfib = fib_weights(M)
    for rep in range(REPS):
        rng=np.random.default_rng(7000+rep)
        Xtr=rng.uniform(lo,hi,NTR); ytr=f(Xtr)+rng.normal(0,SIG,NTR)
        Xte=rng.uniform(lo,hi,NTE); yte=f(Xte)+rng.normal(0,SIG,NTE)
        Xev=np.concatenate([Xte,grid]); lam=1e-3*NTR
        if basis=='rff': _,Hev = make_rff_learners(Xtr,ytr,Xev,M,lam,rng)
        else:            _,Hev = make_poly_learners(Xtr,ytr,Xev,M,lam,rng)
        Hte,Hg = Hev[:NTE],Hev[NTE:]
        for j,r in enumerate(RS):
            w=geom_weights(M,r)
            mse[rep,j]=np.mean((Hte@w-yte)**2)
            ise[rep,j]=np.trapezoid((Hg@w-ftg)**2,grid)/(hi-lo)
        fib_mse[rep]=np.mean((Hte@wfib-yte)**2)
        fib_ise[rep]=np.trapezoid((Hg@wfib-ftg)**2,grid)/(hi-lo)
    return dict(RS=RS.tolist(), ise=ise.mean(0).tolist(), ise_se=(ise.std(0)/np.sqrt(REPS)).tolist(),
                mse=mse.mean(0).tolist(), fib_ise=float(fib_ise.mean()), fib_mse=float(fib_mse.mean()))

res={}
print(f"{'basis':5s} {'targ':5s} {'M':>3s} {'r*(ISE)':>8s} {'ISE(r*)':>9s} {'ISE(phi)':>9s} {'ISE(unif)':>9s} {'ISE(Fib)':>9s} {'phi penalty':>12s}")
for basis in ['rff','poly']:
    for tname in ['sin','sinc']:
        for M in [5,10,20,40]:
            d=sweep(basis,tname,M); res[f'{basis}_{tname}_{M}']=d
            RSa=np.array(d['RS']); isea=np.array(d['ise'])
            k=int(np.argmin(isea)); rstar=RSa[k]
            iphi=np.interp(PHI,RSa,isea); iun=np.interp(1.0,RSa,isea)
            print(f"{basis:5s} {tname:5s} {M:3d} {rstar:8.2f} {isea[k]:9.4f} {iphi:9.4f} {iun:9.4f} {d['fib_ise']:9.4f} {iphi/isea[k]:11.2f}x")
json.dump(res, open('rsweep.json','w'))


==> anc/sequence_study.py <==
"""Sequence-model study: the cost of the simplex constraint.

Diagonal linear estimators  f_w = sum_m w_m thetahat_m h_m  in an orthonormal basis.
All schemes are of this form; they differ ONLY in the constraint set:
  simplex laws     sum_m w_m = 1, w >= 0   (the ensemble/aggregation view)
  shrinkage laws   w_m in [0,1]            (Pinsker / Stein / oracle)
Risk is exact: R(w) = sum_m [ (w_m-1)^2 theta_m^2 + w_m^2 v ],  v = sigma^2/n.
"""
import numpy as np, sys, warnings
warnings.filterwarnings('ignore'); sys.path.insert(0,'.')
from baselines import *

def risk(w, theta, v): return np.sum((w-1)**2*theta**2 + w**2*v)

def best_geometric_simplex(theta, v, M):
    grid = np.concatenate([np.linspace(0.2,0.99,40), np.linspace(1.0,5.0,60)])
    rs = [risk(w_geometric(M,r), theta, v) for r in grid]
    k = int(np.argmin(rs)); return grid[k], rs[k]

def run(M=40, n=200, sigma=0.3, reps=200, decay=2.0, seed=0):
    v = sigma**2/n
    theta = np.array([(m+1.0)**(-decay) for m in range(M)]); theta *= 2.0/np.linalg.norm(theta)
    rng = np.random.default_rng(seed)
    keys=['Uniform','Fibonacci','Best geometric','Best simplex','Pinsker','Block Stein','Oracle shrinkage']
    rows={k:[] for k in keys}
    rstar,_ = best_geometric_simplex(theta, v, M)
    for _ in range(reps):
        th = theta + rng.normal(0, np.sqrt(v), M)
        cand = {'Uniform': w_uniform(M), 'Fibonacci': w_fibonacci(M),
                'Best geometric': w_geometric(M,rstar), 'Best simplex': w_oracle_simplex(theta,v),
                'Pinsker': w_pinsker(th,v), 'Block Stein': w_block_stein(th,v),
                'Oracle shrinkage': w_oracle_shrink(theta,v)}
        for k,w in cand.items(): rows[k].append(risk(w,theta,v))
    return {k: float(np.mean(x)) for k,x in rows.items()}, float(rstar)

if __name__=='__main__':
    order=['Uniform','Fibonacci','Best geometric','Best simplex','Pinsker','Block Stein','Oracle shrinkage']
    print("Sequence model, M=40, n=200, sigma=0.3, 200 reps. Integrated risk.\n")
    print(f"{'decay':>6s} {'r*':>5s}" + "".join(f"{h:>18s}" for h in order))
    for d in [1.0,1.5,2.0,3.0]:
        r,rs = run(decay=d)
        print(f"{d:6.1f} {rs:5.2f}" + "".join(f"{r[h]:18.6f}" for h in order))
    print("\nRatio to the best simplex-constrained estimator (lower = better):")
    print(f"{'decay':>6s}" + "".join(f"{h:>18s}" for h in order))
    for d in [1.0,1.5,2.0,3.0]:
        r,_ = run(decay=d); b=r['Best simplex']
        print(f"{d:6.1f}" + "".join(f"{r[h]/b:18.4f}" for h in order))


==> anc/wide_perm.py <==
import numpy as np, warnings, json
warnings.filterwarnings('ignore')
from common import *
SIG=0.3; NTR=200; NTE=1000; REPS=50

# ---------- A. Fibonacci vs geometric(phi): are they the same estimator? ----------
print("=== A. Fibonacci weights vs geometric(phi) weights ===")
print(f"{'M':>3s} {'max|w_fib-w_geo(phi)|':>22s} {'eff size Fib':>13s} {'eff size geo(phi)':>18s}")
for M in [5,10,20,40,100]:
    wf=fib_weights(M); wg=geom_weights(M,PHI)
    print(f"{M:3d} {np.abs(wf-wg).max():22.6f} {1/np.sum(wf**2):13.3f} {1/np.sum(wg**2):18.3f}")

# ---------- B. Wide r sweep (no clipping at boundary) ----------
RS=np.concatenate([np.linspace(0.20,0.95,16),np.linspace(1.00,5.00,41)])
def sweep(basis,tname,M):
    f,lo,hi=TARGETS[tname]; grid=np.linspace(lo,hi,2000); ftg=f(grid)
    ise=np.zeros((REPS,len(RS)))
    for rep in range(REPS):
        rng=np.random.default_rng(7000+rep)
        Xtr=rng.uniform(lo,hi,NTR); ytr=f(Xtr)+rng.normal(0,SIG,NTR)
        Xev=grid; lam=1e-3*NTR
        if basis=='rff': _,Hg=make_rff_learners(Xtr,ytr,Xev,M,lam,rng)
        else:            _,Hg=make_poly_learners(Xtr,ytr,Xev,M,lam,rng)
        for j,r in enumerate(RS):
            ise[rep,j]=np.trapezoid((Hg@geom_weights(M,r)-ftg)**2,grid)/(hi-lo)
    return ise.mean(0), ise.std(0)/np.sqrt(REPS)

print("\n=== B. Wide sweep r in [0.2, 5.0] : where is the optimum? ===")
print(f"{'basis':5s} {'targ':5s} {'M':>3s} {'r*':>6s} {'ISE(r*)':>9s} {'ISE(phi)':>9s} {'phi/opt':>8s}")
wide={}
for basis in ['rff','poly']:
    for tname in ['sin','sinc']:
        for M in [10,40]:
            mu,se=sweep(basis,tname,M); wide[f'{basis}_{tname}_{M}']=(mu.tolist(),se.tolist())
            k=int(np.argmin(mu)); iphi=np.interp(PHI,RS,mu)
            print(f"{basis:5s} {tname:5s} {M:3d} {RS[k]:6.2f} {mu[k]:9.4f} {iphi:9.4f} {iphi/mu[k]:7.2f}x")
json.dump({'RS':RS.tolist(),'wide':wide}, open('wide.json','w'))

# ---------- C. Permutation test: does learner ORDER matter? ----------
print("\n=== C. Permutation test (Fibonacci weights, learner order shuffled) ===")
NPERM=200
for basis in ['rff','poly']:
    for tname in ['sin','sinc']:
        M=10; f,lo,hi=TARGETS[tname]; grid=np.linspace(lo,hi,2000); ftg=f(grid)
        wf=fib_weights(M); vals=[]
        rng0=np.random.default_rng(11)
        Xtr=rng0.uniform(lo,hi,NTR); ytr=f(Xtr)+rng0.normal(0,SIG,NTR)
        lam=1e-3*NTR
        if basis=='rff': _,Hg=make_rff_learners(Xtr,ytr,grid,M,lam,rng0)
        else:            _,Hg=make_poly_learners(Xtr,ytr,grid,M,lam,rng0)
        nat=np.trapezoid((Hg@wf-ftg)**2,grid)/(hi-lo)
        for p in range(NPERM):
            perm=rng0.permutation(M)
            vals.append(np.trapezoid((Hg[:,perm]@wf-ftg)**2,grid)/(hi-lo))
        v=np.array(vals)
        print(f"{basis:5s} {tname:5s}  natural-order ISE={nat:.4f} | shuffled: min={v.min():.4f} med={np.median(v):.4f} max={v.max():.4f} | spread={v.max()/max(v.min(),1e-12):.1f}x | pct of perms beating natural={100*np.mean(v<nat):.0f}%")

